A transition of shared mobility in metro cities; a challenge post Covid 19 lockdown

This chapter is written for the welfare of the society, questioning and enlightening the effects of the increment or decrement in the percentage of quality of air causing pollution due to the rise in the traffic post lockdown due to COVID 19 in metro cities, specifically in Delhi. In this chapter, we address the question about people's preference in moving in the shared taxis to their workplaces or their reluctance and denial of the idea of moving in the shared vehicle because of the fear of getting infected. The sensitivity of the situation will compel the people to move in a single occupied vehicle (SOV). The rise in the number of vehicles on the roads will result in traffic jams and different kinds of pollution where people battling with the pandemic will inevitably get exposed to other health related issues. We use a BPR (Bureau of Public Roads) model to combat this issue endangering the environment and public health. We exploit the BPR function to relate average travel time to the estimated number of commuters travelling by car. We collect mode share data from the NITI Ayog, the State Resource Centre and other authentic sources, which gives unique figures of the impact of shared mobility in India and how, in its absence, various sectors will get affected. Using the given data and the BPR, we evaluate increased vehicle volumes on the road if different portions of transit and carpool users switch to single occupancy vehicles and its effect on multiple other factors. Based on the study of densely populated city, Delhi, we predict that cities with significant transit ridership are at risk for extreme traffic and pollution unless transit systems can resume safe with effective protocols.

==> ratio.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     32444,        935]
NotebookOptionsPosition[     23884,        777]
NotebookOutlinePosition[     24230,        792]
CellTagsIndexPosition[     24187,        789]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"a", "=", 
  RowBox[{"2644520", "/", "3276810"}]}]], "Input",
 CellChangeTimes->{{3.8038266745996456`*^9, 3.803826679450923*^9}, 
   3.8038271864628224`*^9, {3.8038272200707445`*^9, 3.803827238820817*^9}, 
   3.8038273975052633`*^9},ExpressionUUID->"edcb3cff-d5f4-4ab9-a5dc-\
dbbc8df356eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a1", "=", " ", 
  RowBox[{"N", "[", 
   FractionBox["264452", "327681"], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038273255962367`*^9, 3.803827330759532*^9}, {
  3.8038279189834213`*^9, 
  3.803827919602456*^9}},ExpressionUUID->"df1b177e-e00a-40fb-84f1-\
1cb060872dfb"],

Cell[BoxData["0.8070409941375911`"], "Output",
 CellChangeTimes->{
  3.80382792018849*^9},ExpressionUUID->"4609d964-ae34-4462-a9d6-b196736bf4a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"=", "0.8070409941375911`"}]], "Input",
 CellChangeTimes->{{3.803827881411272*^9, 3.8038278825203357`*^9}, 
   3.803827916570283*^9},ExpressionUUID->"5b3f5784-5ebb-46c5-8fe9-\
4c446e287afc"],

Cell[BoxData["0.8070409941375911`"], "Output",
 CellChangeTimes->{
  3.803827892652915*^9},ExpressionUUID->"c9dda09d-78ef-4212-80e5-\
462fb2c6faad"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"b", " ", "=", " ", 
  RowBox[{"2831460", "/", "3276810"}]}]], "Input",
 CellChangeTimes->{{3.8038273349617724`*^9, 3.8038273598371954`*^9}, 
   3.8038274118730507`*^9},ExpressionUUID->"99c5dfa3-6f97-4601-95e4-\
7d86e3ec90e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a2", " ", "=", " ", 
  RowBox[{"N", "[", 
   FractionBox["94382", "109227"], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038273670816097`*^9, 3.8038273727218976`*^9}, {
  3.8038274145862055`*^9, 
  3.8038274159462833`*^9}},ExpressionUUID->"d702369b-6f78-471d-a9b3-\
706ee5c923fb"],

Cell[BoxData["0.8640903805835554`"], "Output",
 CellChangeTimes->{
  3.8038274168933372`*^9},ExpressionUUID->"ac52592a-d594-41d9-a712-\
a8fe3a9949dc"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.803827401504492*^9, 3.803827403355598*^9}, {
  3.8038278979732194`*^9, 
  3.8038279066617165`*^9}},ExpressionUUID->"80d55c9a-30af-4a4e-ad76-\
b389229b02ed"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8038279004153595`*^9, 
  3.8038279004273596`*^9}},ExpressionUUID->"98512f56-bfed-4914-9ace-\
a4bc49da9553"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c1", "=", 
  RowBox[{"{", 
   RowBox[{"0.807041", ",", "1.0079"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8038278580949383`*^9, 3.803827860977103*^9}, {
  3.8038279287657304`*^9, 
  3.8038279673319364`*^9}},ExpressionUUID->"d1c2f1dc-de68-4ef3-a73f-\
109ead97e695"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.807041`", ",", "1.0079`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8038279685080037`*^9},ExpressionUUID->"4fed1256-cbdd-4f80-9cc5-\
bfc4f5aa12e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c2", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"a2", ",", "b2"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8038279730506296`*^9, 
  3.8038280126998625`*^9}},ExpressionUUID->"c77a64ee-89d5-40a9-90f4-\
e268f8c18162"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8640903805835554`", ",", "1.0671852396423744`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8038280141249447`*^9},ExpressionUUID->"83478414-e1d3-4ae7-974b-\
a3cf9578e02a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c3", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"a3", ",", "b3"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8038280283737593`*^9, 
  3.8038280344421062`*^9}},ExpressionUUID->"9eddd6b5-9453-41a6-b881-\
5617b8874a5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9467872717673591`", ",", "1.1659986877574091`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.803828035476166*^9},ExpressionUUID->"63c576aa-593e-4542-b53a-\
cae122ac2188"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c4", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"a4", ",", "b4"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.803828038292327*^9, 
  3.8038280447826977`*^9}},ExpressionUUID->"8b2cd29f-65c9-4e68-a1f2-\
b3800296f691"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.0591172512290916`", ",", "1.205524067003423`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.803828045235724*^9},ExpressionUUID->"2d7e0500-3706-4571-9a6a-\
4b7ee2dd2bbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c5", "=", 
  RowBox[{"{", 
   RowBox[{"a5", ",", "b5"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.803828047231838*^9, 
  3.803828052733153*^9}},ExpressionUUID->"02fe19bc-74dc-41ce-85a4-\
90cc01ed8185"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1325221785822186`", ",", "1.2845748254954508`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8038280532941847`*^9},ExpressionUUID->"dd1aabb0-2b1f-4177-b4df-\
f7013b605e26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c6", "=", 
  RowBox[{"{", 
   RowBox[{"a6", ",", "b6"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8038280551912932`*^9, 
  3.8038280629917393`*^9}},ExpressionUUID->"7d8443c4-e52f-4185-917d-\
cebc0f678169"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.201505122359856`", ",", "1.3241002047414645`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8038280635667725`*^9},ExpressionUUID->"87524b61-f7c3-485b-be4d-\
bc39c511e2f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c7", "=", 
  RowBox[{"{", 
   RowBox[{"a7", ",", "b7"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8038280652998714`*^9, 
  3.8038280728563037`*^9}},ExpressionUUID->"5fccb0d3-936b-4974-b827-\
6215b9e49703"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2956991708399328`", ",", "1.3833882736104854`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.803828073632348*^9},ExpressionUUID->"f3781605-0600-4e13-a3f0-\
9c7baf429979"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c8", "=", 
  RowBox[{"{", 
   RowBox[{"a8", ",", "b8"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.803828075576459*^9, 
  3.8038280810817738`*^9}},ExpressionUUID->"09840db9-c933-47d3-b585-\
649d92239b02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.3338460270812162`", ",", "1.4748045469996285`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8038280817248106`*^9},ExpressionUUID->"8a9d4f06-3a6e-4714-804c-\
22d8e06c32a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c9", "=", 
  RowBox[{"{", 
   RowBox[{"a9", ",", "b9"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.803828083926937*^9, 
  3.8038280902542987`*^9}},ExpressionUUID->"14c77879-acf8-4ae0-9eaa-\
085d582e5e82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.3719928833224997`", ",", "1.5314938221832242`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8038280907063246`*^9},ExpressionUUID->"6cba6233-378a-4b21-a68d-\
a23ec30a8564"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c10", "=", 
  RowBox[{"{", 
   RowBox[{"a10", ",", "b10"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8038280937948675`*^9, 
  3.803828101987336*^9}},ExpressionUUID->"ead034d9-9af6-47dd-88e0-\
224e8ac1133c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.4101397395637831`", ",", "1.593115864696722`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8038281026463737`*^9},ExpressionUUID->"e7f56a64-cda0-42c4-bf3e-\
890ddef76ac6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c11", "=", 
  RowBox[{"{", 
   RowBox[{"a11", ",", "b11"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.803828104012452*^9, 
  3.803828109011738*^9}},ExpressionUUID->"40303686-8f04-4f76-94c0-\
976f233ede30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.6008740207702004`", ",", "1.9851819353206694`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.803828109379759*^9},ExpressionUUID->"9b152f47-94c9-486b-b33e-\
97d6704e861b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plotrat", " ", "=", " ", 
  RowBox[{"Show", "[", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.807041`", ",", "1.0079`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8640903805835554`", ",", "1.0671852396423744`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0.9467872717673591`", ",", "1.1659986877574091`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1.0591172512290916`", ",", "1.205524067003423`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1.1325221785822186`", ",", "1.2845748254954508`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1.201505122359856`", ",", "1.3241002047414645`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1.2956991708399328`", ",", "1.3833882736104854`"}], 
          "}"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.3338460270812162`", ",", "1.4748045469996285`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1.3719928833224997`", ",", "1.5314938221832242`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1.4101397395637831`", ",", "1.593115864696722`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"1.6008740207702004`", ",", "1.9851819353206694`"}], 
          "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", " ", 
     RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", " ", 
     RowBox[{"Background", "\[Rule]", "LightBlue"}], ",", " ", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Capacity Ratio\>\"", ",", " ", "\"\<Travel Time Ratio\>\""}], " ",
        "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontSize", "\[Rule]", "14"}], ",", " ", "Black"}], "]"}]}], 
     ",", 
     RowBox[{"Mesh", "\[Rule]", "All"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803828186601176*^9, 3.8038284108410006`*^9}, {
  3.8038284532689486`*^9, 
  3.8038284880029354`*^9}},ExpressionUUID->"fb6f2f3d-4cbe-454e-9f75-\
4befa03bb24b"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      LineBox[{{0.807041, 1.0079}, {0.8640903805835554, 
       1.0671852396423744`}, {0.9467872717673591, 1.1659986877574091`}, {
       1.0591172512290916`, 1.205524067003423}, {1.1325221785822186`, 
       1.2845748254954508`}, {1.201505122359856, 1.3241002047414645`}, {
       1.2956991708399328`, 1.3833882736104854`}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.019444444444444445`], AbsoluteThickness[1.6], 
      LineBox[{{1.3338460270812162`, 1.4748045469996285`}, {
       1.3719928833224997`, 1.5314938221832242`}, {1.4101397395637831`, 
       1.593115864696722}, {1.6008740207702004`, 1.9851819353206694`}}]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], {0., 0.}], {{{0.807041, 1.0079}}, {{
       0.8640903805835554, 1.0671852396423744`}}, {{0.9467872717673591, 
       1.1659986877574091`}}, {{1.0591172512290916`, 1.205524067003423}}, {{
       1.1325221785822186`, 1.2845748254954508`}}, {{1.201505122359856, 
       1.3241002047414645`}}, {{1.2956991708399328`, 1.3833882736104854`}}}]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledSquare]\"\>",
         StripOnInput->False,
         FontSize->8.96], {0., 0.}], {{{1.3338460270812162`, 
       1.4748045469996285`}}, {{1.3719928833224997`, 1.5314938221832242`}}, {{
       1.4101397395637831`, 1.593115864696722}}, {{1.6008740207702004`, 
       1.9851819353206694`}}}]}, {}}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.7946373590504658, 0.9590359032339666},
  Background->RGBColor[0.87, 0.94, 1],
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"Travel Time Ratio\"", TraditionalForm], None}, {
     FormBox["\"Capacity Ratio\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[FontSize -> 14, 
    GrayLevel[0]],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.807041, 1.6008740207702004`}, {1.0079, 1.9851819353206694`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8038284138421726`*^9, 
  3.8038284886639733`*^9},ExpressionUUID->"80683d73-925f-441f-b733-\
daf11d1e3114"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8038281119389052`*^9, 
  3.8038281125179386`*^9}},ExpressionUUID->"5c8bd844-aadb-410a-a9be-\
5d6ae85d4135"],

Cell[BoxData[
 RowBox[{"3102442", "/", "3276810"}]], "Input",
 CellChangeTimes->{{3.803827429555062*^9, 
  3.8038274342593307`*^9}},ExpressionUUID->"7b995f97-7512-4dc6-9444-\
81eeba79cc42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a3", " ", "=", " ", 
  RowBox[{"N", "[", 
   FractionBox["1551221", "1638405"], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038274415377474`*^9, 
  3.8038274504742584`*^9}},ExpressionUUID->"c272e329-3de1-4372-a4e5-\
548bdde1acb0"],

Cell[BoxData["0.9467872717673591`"], "Output",
 CellChangeTimes->{
  3.8038274510272903`*^9},ExpressionUUID->"1e37805c-9ce8-43f2-b490-\
ca96057850d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a4", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"3470526", "/", "3276810"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038274659731445`*^9, 
  3.803827482268077*^9}},ExpressionUUID->"667e1be6-2314-4337-9837-\
aceab186ddcf"],

Cell[BoxData["1.0591172512290916`"], "Output",
 CellChangeTimes->{
  3.803827483566151*^9},ExpressionUUID->"2f2f9446-9718-4b31-b1d5-\
54c4e456ca26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a5", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"3711060", "/", "3276810"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038274916039944`*^9, 
  3.8038274984055643`*^9}},ExpressionUUID->"070477c4-c319-4cff-bd1a-\
5d30c6079ff1"],

Cell[BoxData["1.1325221785822186`"], "Output",
 CellChangeTimes->{
  3.8038274998766484`*^9},ExpressionUUID->"c7fe56e9-0232-4038-bce1-\
b5ac0c19baf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a6", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"3937104", "/", "3276810"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827514794502*^9, 
  3.8038275454902573`*^9}},ExpressionUUID->"45e917c5-f602-4c92-93dd-\
b18012c8f2e8"],

Cell[BoxData["1.201505122359856`"], "Output",
 CellChangeTimes->{
  3.803827547317362*^9},ExpressionUUID->"62fc4e2c-0fff-4fb3-9ea1-\
1eb96afb0e4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a7", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"4245760", "/", "3276810"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827519394765*^9, 3.8038275199067945`*^9}, 
   3.8038275536747255`*^9},ExpressionUUID->"52f88d4d-e70e-4079-af9a-\
029d28ff0229"],

Cell[BoxData["1.2956991708399328`"], "Output",
 CellChangeTimes->{
  3.803827554133752*^9},ExpressionUUID->"1f711be8-9c21-4c44-b98d-\
023852873019"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a8", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"4370760", "/", "3276810"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827522245928*^9, 3.803827522768958*^9}, 
   3.8038275642213287`*^9},ExpressionUUID->"22e2dba1-a20d-4844-b42b-\
029e24ea9cef"],

Cell[BoxData["1.3338460270812162`"], "Output",
 CellChangeTimes->{
  3.8038275651443815`*^9},ExpressionUUID->"e031f6f5-fb8e-4129-8923-\
5cbe1ae25bd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a9", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"4495760", "/", "3276810"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038275248310757`*^9, 3.8038275257761297`*^9}, 
   3.8038275736908703`*^9},ExpressionUUID->"d1123e8a-e8cd-4c3f-bb13-\
71116f58b4a4"],

Cell[BoxData["1.3719928833224997`"], "Output",
 CellChangeTimes->{
  3.8038275741978993`*^9},ExpressionUUID->"e55ec2f4-504a-4aac-8496-\
5a781ad1b46e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a10", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"4620760", "/", "3276810"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827527643237*^9, 3.8038275297813587`*^9}, 
   3.8038275813343077`*^9},ExpressionUUID->"fc1cd056-8b07-4dd2-8cc1-\
049c56d68b28"],

Cell[BoxData["1.4101397395637831`"], "Output",
 CellChangeTimes->{
  3.8038275818013344`*^9},ExpressionUUID->"425689d5-b86e-4913-8e74-\
dd90700ea0c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a11", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"5245760", "/", "3276810"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038275352246704`*^9, 3.803827537014773*^9}, 
   3.803827589689786*^9},ExpressionUUID->"d45c39b7-020b-44bf-af86-\
cbc1a3a114b9"],

Cell[BoxData["1.6008740207702004`"], "Output",
 CellChangeTimes->{
  3.8038275902178154`*^9},ExpressionUUID->"e094456c-d2b2-4213-9ccf-\
2b86926cc4f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b1", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"51", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827614603775*^9, 
  3.803827637897107*^9}},ExpressionUUID->"fc3cb6e0-bdfc-4944-803c-\
7ca89edc7453"],

Cell[BoxData["1.0078971707733537`"], "Output",
 CellChangeTimes->{
  3.803827639042173*^9},ExpressionUUID->"b11d97a5-a832-4568-8ca6-\
f0635eaec825"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b2", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"54", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827645827561*^9, 3.803827646199582*^9}, {
  3.803827744996358*^9, 
  3.803827746620451*^9}},ExpressionUUID->"0a5ef55f-1346-4010-9988-\
c3b5cddd85c2"],

Cell[BoxData["1.0671852396423744`"], "Output",
 CellChangeTimes->{3.803827646626607*^9, 
  3.8038277470574756`*^9},ExpressionUUID->"4cd37dad-1495-4870-b9ff-\
b9902bc811dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b3", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"59", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827651148865*^9, 3.803827654334841*^9}, {
  3.8038277490455894`*^9, 
  3.8038277494166107`*^9}},ExpressionUUID->"ce722d9e-6ede-4d46-9189-\
1f4a8f75067e"],

Cell[BoxData["1.1659986877574091`"], "Output",
 CellChangeTimes->{3.8038276547848663`*^9, 
  3.8038277498546357`*^9},ExpressionUUID->"837a727e-8373-4a26-9ffa-\
23ee6fc42ed9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b4", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"61", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038276587570934`*^9, 3.803827659363128*^9}, {
  3.803827751870751*^9, 
  3.8038277522317715`*^9}},ExpressionUUID->"a807d931-a134-419a-9bae-\
131c75979097"],

Cell[BoxData["1.205524067003423`"], "Output",
 CellChangeTimes->{3.803827659802153*^9, 
  3.8038277526967983`*^9},ExpressionUUID->"3e642cb1-86da-4ace-9142-\
853e02dc1016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b5", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"65", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038276664285326`*^9, 3.803827666985564*^9}, {
  3.803827754635909*^9, 
  3.8038277600742207`*^9}},ExpressionUUID->"fb637c66-b723-4eb4-9429-\
aaff3207e0c4"],

Cell[BoxData["1.2845748254954508`"], "Output",
 CellChangeTimes->{
  3.8038276675465965`*^9, {3.803827755245944*^9, 
   3.803827760462242*^9}},ExpressionUUID->"c4cfc959-8c2a-4114-ba47-\
03632b17114d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b6", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"67", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827670711777*^9, 3.8038276712068057`*^9}, {
  3.803827762878381*^9, 
  3.8038277635904217`*^9}},ExpressionUUID->"6c7081f6-ebc1-43e3-809c-\
c3f85539ae92"],

Cell[BoxData["1.3241002047414645`"], "Output",
 CellChangeTimes->{3.8038276716138287`*^9, 
  3.803827764006445*^9},ExpressionUUID->"e62e5d9e-ad78-42c0-ad94-\
8e133e359898"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b7", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"70", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038276795502825`*^9, 3.803827680278324*^9}, {
  3.8038277659475565`*^9, 
  3.803827766591593*^9}},ExpressionUUID->"224cc1c9-c0a6-4988-b9e1-\
c098d2835b55"],

Cell[BoxData["1.3833882736104854`"], "Output",
 CellChangeTimes->{3.803827680739351*^9, 
  3.8038277670486193`*^9},ExpressionUUID->"107c2048-72f0-49e5-b565-\
0c99a55d5254"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b8", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"74.6257", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827691065942*^9, 3.803827693543083*^9}, {
  3.80382776915974*^9, 
  3.803827769742773*^9}},ExpressionUUID->"cc34fb65-45ee-4d0b-b626-\
8bca52e4bf42"],

Cell[BoxData["1.4748045469996285`"], "Output",
 CellChangeTimes->{3.803827694143118*^9, 
  3.803827770110794*^9},ExpressionUUID->"6682d29c-e8f1-48d4-ab2e-\
a3ed1b29b43d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b9", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"77.4942", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827702417591*^9, 3.803827705270754*^9}, {
  3.8038277722279153`*^9, 
  3.803827772670941*^9}},ExpressionUUID->"da3dc537-4e6a-442f-9514-\
58f5b0d7d644"],

Cell[BoxData["1.5314938221832242`"], "Output",
 CellChangeTimes->{3.8038277057647824`*^9, 
  3.803827773061963*^9},ExpressionUUID->"44c29c28-349c-4bcf-8baa-\
f6ba04107101"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b10", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"80.6123", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803827714727661*^9, 3.8038277170097914`*^9}, {
  3.803827775382096*^9, 
  3.8038277780652494`*^9}},ExpressionUUID->"dc602ce1-56c3-4dd4-bdd3-\
35df04148255"],

Cell[BoxData["1.593115864696722`"], "Output",
 CellChangeTimes->{3.8038277208210096`*^9, 
  3.803827778468272*^9},ExpressionUUID->"d9b18eb6-0ed9-4889-9269-\
3768a3e915d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b11", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{"100.451", "/", "50.6004"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8038277270193644`*^9, 3.8038277292464914`*^9}, 
   3.8038277831435394`*^9},ExpressionUUID->"b86d694e-5102-45c7-8638-\
5d57bde73a67"],

Cell[BoxData["1.9851819353206694`"], "Output",
 CellChangeTimes->{
  3.8038277302455487`*^9, {3.803827783721573*^9, 
   3.8038277877428026`*^9}},ExpressionUUID->"7fd99ed8-0fb2-4f95-9fbd-\
9863497cbba9"]
}, Open  ]]
},
WindowSize->{1350, 686},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Microsoft Windows (32-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 313, 6, 28, "Input",ExpressionUUID->"edcb3cff-d5f4-4ab9-a5dc-dbbc8df356eb"],
Cell[CellGroupData[{
Cell[896, 30, 294, 7, 44, InheritFromParent,ExpressionUUID->"df1b177e-e00a-40fb-84f1-1cb060872dfb"],
Cell[1193, 39, 145, 2, 32, "Output",ExpressionUUID->"4609d964-ae34-4462-a9d6-b196736bf4a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1375, 46, 213, 4, 28, InheritFromParent,ExpressionUUID->"5b3f5784-5ebb-46c5-8fe9-4c446e287afc"],
Cell[1591, 52, 148, 3, 32, "Output",ExpressionUUID->"c9dda09d-78ef-4212-80e5-462fb2c6faad"]
}, Open  ]],
Cell[1754, 58, 249, 5, 28, "Input",ExpressionUUID->"99c5dfa3-6f97-4601-95e4-7d86e3ec90e9"],
Cell[CellGroupData[{
Cell[2028, 67, 302, 7, 44, InheritFromParent,ExpressionUUID->"d702369b-6f78-471d-a9b3-706ee5c923fb"],
Cell[2333, 76, 150, 3, 32, "Output",ExpressionUUID->"ac52592a-d594-41d9-a712-a8fe3a9949dc"]
}, Open  ]],
Cell[2498, 82, 205, 4, 28, InheritFromParent,ExpressionUUID->"80d55c9a-30af-4a4e-ad76-b389229b02ed"],
Cell[2706, 88, 156, 3, 28, InheritFromParent,ExpressionUUID->"98512f56-bfed-4914-9ace-a4bc49da9553"],
Cell[CellGroupData[{
Cell[2887, 95, 290, 7, 28, "Input",ExpressionUUID->"d1c2f1dc-de68-4ef3-a73f-109ead97e695"],
Cell[3180, 104, 191, 5, 32, "Output",ExpressionUUID->"4fed1256-cbdd-4f80-9cc5-bfc4f5aa12e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3408, 114, 239, 6, 28, "Input",ExpressionUUID->"c77a64ee-89d5-40a9-90f4-e268f8c18162"],
Cell[3650, 122, 216, 6, 32, "Output",ExpressionUUID->"83478414-e1d3-4ae7-974b-a3cf9578e02a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3903, 133, 239, 6, 28, "Input",ExpressionUUID->"9eddd6b5-9453-41a6-b881-5617b8874a5e"],
Cell[4145, 141, 214, 6, 32, "Output",ExpressionUUID->"63c576aa-593e-4542-b53a-cae122ac2188"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4396, 152, 237, 6, 28, "Input",ExpressionUUID->"8b2cd29f-65c9-4e68-a1f2-b3800296f691"],
Cell[4636, 160, 210, 5, 32, "Output",ExpressionUUID->"2d7e0500-3706-4571-9a6a-4b7ee2dd2bbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4883, 170, 225, 6, 28, "Input",ExpressionUUID->"02fe19bc-74dc-41ce-85a4-90cc01ed8185"],
Cell[5111, 178, 216, 6, 32, "Output",ExpressionUUID->"dd1aabb0-2b1f-4177-b4df-f7013b605e26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5364, 189, 229, 6, 28, "Input",ExpressionUUID->"7d8443c4-e52f-4185-917d-cebc0f678169"],
Cell[5596, 197, 212, 5, 32, "Output",ExpressionUUID->"87524b61-f7c3-485b-be4d-bc39c511e2f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5845, 207, 229, 6, 28, "Input",ExpressionUUID->"5fccb0d3-936b-4974-b827-6215b9e49703"],
Cell[6077, 215, 214, 6, 32, "Output",ExpressionUUID->"f3781605-0600-4e13-a3f0-9c7baf429979"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6328, 226, 227, 6, 28, "Input",ExpressionUUID->"09840db9-c933-47d3-b585-649d92239b02"],
Cell[6558, 234, 216, 6, 32, "Output",ExpressionUUID->"8a9d4f06-3a6e-4714-804c-22d8e06c32a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6811, 245, 227, 6, 28, "Input",ExpressionUUID->"14c77879-acf8-4ae0-9eaa-085d582e5e82"],
Cell[7041, 253, 216, 6, 32, "Output",ExpressionUUID->"6cba6233-378a-4b21-a68d-a23ec30a8564"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7294, 264, 230, 6, 28, "Input",ExpressionUUID->"ead034d9-9af6-47dd-88e0-224e8ac1133c"],
Cell[7527, 272, 212, 5, 32, "Output",ExpressionUUID->"e7f56a64-cda0-42c4-bf3e-890ddef76ac6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7776, 282, 228, 6, 28, "Input",ExpressionUUID->"40303686-8f04-4f76-94c0-976f233ede30"],
Cell[8007, 290, 214, 6, 32, "Output",ExpressionUUID->"9b152f47-94c9-486b-b33e-97d6704e861b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8258, 301, 2307, 60, 143, "Input",ExpressionUUID->"fb6f2f3d-4cbe-454e-9f75-4befa03bb24b"],
Cell[10568, 363, 3182, 67, 252, "Output",ExpressionUUID->"80683d73-925f-441f-b733-daf11d1e3114"]
}, Open  ]],
Cell[13765, 433, 259, 5, 105, "Input",ExpressionUUID->"5c8bd844-aadb-410a-a9be-5d6ae85d4135"],
Cell[14027, 440, 189, 4, 28, "Input",ExpressionUUID->"7b995f97-7512-4dc6-9444-81eeba79cc42"],
Cell[CellGroupData[{
Cell[14241, 448, 252, 6, 44, InheritFromParent,ExpressionUUID->"c272e329-3de1-4372-a4e5-548bdde1acb0"],
Cell[14496, 456, 150, 3, 32, "Output",ExpressionUUID->"1e37805c-9ce8-43f2-b490-ca96057850d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14683, 464, 252, 6, 28, "Input",ExpressionUUID->"667e1be6-2314-4337-9837-aceab186ddcf"],
Cell[14938, 472, 148, 3, 32, "Output",ExpressionUUID->"2f2f9446-9718-4b31-b1d5-54c4e456ca26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15123, 480, 254, 6, 28, "Input",ExpressionUUID->"070477c4-c319-4cff-bd1a-5d30c6079ff1"],
Cell[15380, 488, 150, 3, 32, "Output",ExpressionUUID->"c7fe56e9-0232-4038-bce1-b5ac0c19baf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15567, 496, 247, 6, 28, "Input",ExpressionUUID->"45e917c5-f602-4c92-93dd-b18012c8f2e8"],
Cell[15817, 504, 147, 3, 32, "Output",ExpressionUUID->"62fc4e2c-0fff-4fb3-9ea1-1eb96afb0e4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16001, 512, 277, 6, 28, "Input",ExpressionUUID->"52f88d4d-e70e-4079-af9a-029d28ff0229"],
Cell[16281, 520, 148, 3, 32, "Output",ExpressionUUID->"1f711be8-9c21-4c44-b98d-023852873019"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16466, 528, 275, 6, 28, "Input",ExpressionUUID->"22e2dba1-a20d-4844-b42b-029e24ea9cef"],
Cell[16744, 536, 150, 3, 32, "Output",ExpressionUUID->"e031f6f5-fb8e-4129-8923-5cbe1ae25bd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16931, 544, 279, 6, 28, "Input",ExpressionUUID->"d1123e8a-e8cd-4c3f-bb13-71116f58b4a4"],
Cell[17213, 552, 150, 3, 32, "Output",ExpressionUUID->"e55ec2f4-504a-4aac-8496-5a781ad1b46e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17400, 560, 278, 6, 28, "Input",ExpressionUUID->"fc1cd056-8b07-4dd2-8cc1-049c56d68b28"],
Cell[17681, 568, 150, 3, 32, "Output",ExpressionUUID->"425689d5-b86e-4913-8e74-dd90700ea0c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17868, 576, 276, 6, 28, "Input",ExpressionUUID->"d45c39b7-020b-44bf-af86-cbc1a3a114b9"],
Cell[18147, 584, 150, 3, 32, "Output",ExpressionUUID->"e094456c-d2b2-4213-9ccf-2b86926cc4f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18334, 592, 245, 6, 28, "Input",ExpressionUUID->"fc3cb6e0-bdfc-4944-803c-7ca89edc7453"],
Cell[18582, 600, 148, 3, 32, "Output",ExpressionUUID->"b11d97a5-a832-4568-8ca6-f0635eaec825"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18767, 608, 289, 7, 28, "Input",ExpressionUUID->"0a5ef55f-1346-4010-9988-c3b5cddd85c2"],
Cell[19059, 617, 172, 3, 32, "Output",ExpressionUUID->"4cd37dad-1495-4870-b9ff-b9902bc811dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19268, 625, 298, 7, 28, "Input",ExpressionUUID->"ce722d9e-6ede-4d46-9189-1f4a8f75067e"],
Cell[19569, 634, 174, 3, 32, "Output",ExpressionUUID->"837a727e-8373-4a26-9ffa-23ee6fc42ed9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19780, 642, 298, 7, 28, "Input",ExpressionUUID->"a807d931-a134-419a-9bae-131c75979097"],
Cell[20081, 651, 171, 3, 32, "Output",ExpressionUUID->"3e642cb1-86da-4ace-9142-853e02dc1016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20289, 659, 298, 7, 28, "Input",ExpressionUUID->"fb637c66-b723-4eb4-9429-aaff3207e0c4"],
Cell[20590, 668, 200, 4, 32, "Output",ExpressionUUID->"c4cfc959-8c2a-4114-ba47-03632b17114d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20827, 677, 298, 7, 28, "Input",ExpressionUUID->"6c7081f6-ebc1-43e3-809c-c3f85539ae92"],
Cell[21128, 686, 172, 3, 32, "Output",ExpressionUUID->"e62e5d9e-ad78-42c0-ad94-8e133e359898"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21337, 694, 298, 7, 28, "Input",ExpressionUUID->"224cc1c9-c0a6-4988-b9e1-c098d2835b55"],
Cell[21638, 703, 172, 3, 32, "Output",ExpressionUUID->"107c2048-72f0-49e5-b565-0c99a55d5254"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21847, 711, 298, 7, 28, "Input",ExpressionUUID->"cc34fb65-45ee-4d0b-b626-8bca52e4bf42"],
Cell[22148, 720, 170, 3, 32, "Output",ExpressionUUID->"6682d29c-e8f1-48d4-ab2e-a3ed1b29b43d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22355, 728, 301, 7, 28, "Input",ExpressionUUID->"da3dc537-4e6a-442f-9514-58f5b0d7d644"],
Cell[22659, 737, 172, 3, 32, "Output",ExpressionUUID->"44c29c28-349c-4bcf-8baa-f6ba04107101"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22868, 745, 304, 7, 28, "Input",ExpressionUUID->"dc602ce1-56c3-4dd4-bdd3-35df04148255"],
Cell[23175, 754, 171, 3, 32, "Output",ExpressionUUID->"d9b18eb6-0ed9-4889-9269-3768a3e915d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23383, 762, 280, 6, 28, "Input",ExpressionUUID->"b86d694e-5102-45c7-8638-5d57bde73a67"],
Cell[23666, 770, 202, 4, 32, "Output",ExpressionUUID->"7fd99ed8-0fb2-4f95-9fbd-9863497cbba9"]
}, Open  ]]
}
]
*)


